Precision searches in dijets at the HL-LHC and HE-LHC

This paper explores the physics reach of the High-Luminosity Large Hadron Collider (HL-LHC) for searches of new particles decaying to two jets. We discuss inclusive searches in dijets and b-jets, as well as searches in semi-inclusive events by requiring an additional lepton that increases sensitivity to different aspects of the underlying processes. We discuss the expected exclusion limits for generic models predicting new massive particles that result in resonant structures in the dijet mass. Prospects of the Higher-Energy LHC (HE-LHC) collider are also discussed. The study is based on the Pythia8 Monte Carlo generator using representative event statistics for the HL-LHC and HE-LHC running conditions. The event samples were created using supercomputers at NERSC.

==> setenv.sh <==
#!/bin/bash

echo "Set enviroment for this program"

export ROOTSYS=/share/cern/root
export PATH=$ROOTSYS/bin:$PATH
export LD_LIBRARY_PATH=$ROOTSYS/lib:$LD_LIBRARY_PATH
export PYTHONPATH=$ROOTSYS/lib:$PYTHONPATH
export PATH=.:$PATH
GOODRUN=`pwd`/GoodRuns/StandAlone/
export LD_LIBRARY_PATH=$GOODRUN:$LD_LIBRARY_PATH
export FASTJET=`pwd`/fastjet
export LD_LIBRARY_PATH=$FASTJET/src/lib:$LD_LIBRARY_PATH
export TRIGJET=`pwd`/TrigRootAnalysis/standalone/
export LD_LIBRARY_PATH=$TRIGJET/src/lib:$LD_LIBRARY_PATH

export LD_LIBRARY_PATH=/users/reb/texlive/2012/bin/x86_64-linux/:$LD_LIBRARY_PATH
export PATH=/users/reb/texlive/2012/bin/x86_64-linux/:$PATH



==> update_figs.sh <==
#!/bin/bash

echo "Copy figures"
for f in figs/*.eps 
do
 cp -v ../ana/$f figs/ 
done


